Strength Controls Change How Interventions Compare Across Sparse Autoencoder Codes

Changing sparse autoencoder (SAE) codes can alter both intervention direction and magnitude, so comparing intervention effects requires a strength control specifying what is held equal. Norm matching and output calibration provide different controls, but whether interventions yield different effects across codes after strength matching remains unclear. We compare intervention effects under these controls for fixed feature groups in Gemma and Llama and observe: (1) Whole-patch scaling. With one coefficient per input, full-output Kullback-Leibler (KL) calibration leaves smaller mean effect gaps from the encoder-based reference intervention than total-norm matching for nonnegative least-squares (NNLS) refits. On new Llama inputs, total-norm matching loses 11 reference transfers, whereas full-output calibration preserves every transfer decision. (2) Positionwise scaling. On a small matched gender-agreement subset, positionwise norm matching leaves smaller observed mean gaps than full-output calibration. (3) Answer exclusion. Compared with unscaled NNLS, answer-excluded calibration reduces gaps in the measured subject-verb agreement comparisons but increases them for gender refits. Full-output KL calibration also reduces larger gaps for norm-matched constructed candidates, although matching coverage is incomplete in several settings. Since calibration uses the evaluated input's outputs, it serves as a diagnostic of residual disagreement.

==> anc/COVERAGE.md <==
# Executable coverage

The six NNLS cohorts in `cohorts.json` reproduce 18 paired contrasts on both
matching and all-available scopes (36 checks). The additional comparisons
below are in `extended_results.json`. Each carries archived expected values
and per-input measurements joined to the actual sentence/token record.

The additional checks cover the primary 9B candidate result, Q1/Q2 candidate
and NNLS comparisons in 2B, both earlier Llama dictionaries and gender,
the gender common-40 NNLS comparison, the 9B paired Q2-Q1 interval,
shared coefficients, six-budget outcome summaries and the seven search-range
continuation cells. Where expected intervals exist, they are recomputed.
Missing-case means and unsupported intervals remain unavailable.

The 9B shared coefficient is selected from 158 calibration inputs, disjoint
from the 346 evaluation inputs. Its descriptive block deletions are checked.
For 2B, the checker reconstructs held-out-block KL selection, the descriptive
effect-optimal grid scale, budget targets and matching intersections from
the saved measurements. These exposed-panel analyses retain that status.

## Remaining scope

- These are saved scalar measurements. No full-vocabulary KL is recalculated
  and no model is executed. Asset revision metadata is not a replay runner.
- Source token inventories and evaluated rows do not independently reconstruct
  all code eligibility gates, stopped discovery searches or Random6 diagnostics.
- The range continuation uses its original seven cells. The recovered 504
  9B candidate Q2 traces do not add a new continuation cell or new observations.
- Not every supplemental descriptive statistic or historical search is checked.
  The fields checked in each subset are listed below, so carrying raw records
  does not imply an executable check of every field.
- `SOURCE_HASHES.json` binds the exported material to internal sources. A
  checksum establishes byte identity, not external preregistration or truth.

## Additional comparison inventory

Counts overlap across controls, budgets and subsets.

| Comparison | Attempted rows | Checked subsets | Weighting | Archived fields checked |
| --- | ---: | --- | --- | --- |
| gemma2b_N_Q1 | 62 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| gemma2b_N_Q2 | 62 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| gemma2b_N_budget_0.25 | 62 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_N_budget_0.5 | 62 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_N_budget_0.75 | 62 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_N_budget_1.0 | 62 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_N_budget_1.25 | 62 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_N_budget_1.5 | 62 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_N_global | 62 | all | case_block | all: improved, n, point, transfers, worsened |
| gemma2b_candidate_Q1 | 64 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| gemma2b_candidate_Q2 | 64 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| gemma2b_candidate_budget_0.25 | 64 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_candidate_budget_0.5 | 64 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_candidate_budget_0.75 | 64 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_candidate_budget_1.0 | 64 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_candidate_budget_1.25 | 64 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_candidate_budget_1.5 | 64 | matched, all, common | case_block | matched: max_gap, median_gap, n, p90_gap, point, pooled, transfers; all: max_gap, median_gap, n, p90_gap, point, pooled, transfers; common: max_gap, median_gap, n, p90_gap, point, pooled, transfers |
| gemma2b_candidate_global | 64 | all | case_block | all: improved, n, point, transfers, worsened |
| gemma9b_candidate_Q1 | 504 | matched | case | matched: interval95, n, point, pooled |
| gemma9b_candidate_Q1_vs_Q2 | 504 | all | case | all: interval95, n, point, pooled |
| gemma9b_candidate_Q2 | 504 | all, common | case | all: interval95, n, point, pooled; common: interval95, n, point, pooled |
| gemma9b_candidate_budget_0.25 | 346 | matched, common | pooled | matched: max_gap, median_gap, n, p90_gap, pooled; common: max_gap, median_gap, n, p90_gap, pooled |
| gemma9b_candidate_budget_0.5 | 346 | matched, common | pooled | matched: max_gap, median_gap, n, p90_gap, pooled; common: max_gap, median_gap, n, p90_gap, pooled |
| gemma9b_candidate_budget_0.75 | 346 | matched, common | pooled | matched: max_gap, median_gap, n, p90_gap, pooled; common: max_gap, median_gap, n, p90_gap, pooled |
| gemma9b_candidate_budget_1.0 | 346 | matched, common | pooled | matched: max_gap, median_gap, n, p90_gap, pooled; common: max_gap, median_gap, n, p90_gap, pooled |
| gemma9b_candidate_budget_1.25 | 346 | matched, common | pooled | matched: max_gap, median_gap, n, p90_gap, pooled; common: max_gap, median_gap, n, p90_gap, pooled |
| gemma9b_candidate_budget_1.5 | 346 | matched, common | pooled | matched: max_gap, median_gap, n, p90_gap, pooled; common: max_gap, median_gap, n, p90_gap, pooled |
| gemma9b_candidate_global | 346 | all | case | all: n, point, worsened |
| gender_N_Q1 | 42 | all, matched | case_block | all: interval95, n, point, pooled, transfers, valid_draws; matched: interval95, n, point, pooled, transfers, valid_draws |
| gender_N_Q2 | 42 | all, matched | case_block | all: interval95, n, point, pooled, transfers, valid_draws; matched: interval95, n, point, pooled, transfers, valid_draws |
| gender_candidate_Q1 | 40 | all, matched | case_block | all: interval95, n, point, pooled, transfers, valid_draws; matched: interval95, n, point, pooled, transfers |
| gender_candidate_Q2 | 40 | all, matched | case_block | all: interval95, n, point, pooled, transfers, valid_draws; matched: interval95, n, point, pooled, transfers |
| gender_common_N_Q1 | 40 | all, matched | case_block | all: interval95, n, point, pooled, transfers, valid_draws; matched: interval95, n, point, pooled, transfers, valid_draws |
| gender_common_N_Q2 | 40 | all, matched | case_block | all: interval95, n, point, pooled, transfers, valid_draws; matched: interval95, n, point, pooled, transfers, valid_draws |
| llama128k_N_Q1 | 188 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| llama128k_N_Q2 | 188 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| llama128k_candidate_Q1 | 124 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| llama128k_candidate_Q2 | 124 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| llama32k_N_Q1 | 112 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| llama32k_N_Q2 | 112 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| llama32k_candidate_Q1 | 106 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| llama32k_candidate_Q2 | 106 | all, matched | case_block | all: n, pooled, transfers; matched: interval95, n, point, pooled, transfers, valid_draws |
| range_0_Q1 | 504 | all, matched | case | all: improved, n, point, pooled, transfers, worsened; matched: improved, n, point, pooled, transfers, worsened |
| range_1_Q1 | 124 | all, matched | case_block | all: improved, n, point, pooled, transfers, worsened; matched: improved, n, point, pooled, transfers, worsened |
| range_2_Q2 | 124 | all, matched | case_block | all: improved, n, point, pooled, transfers, worsened; matched: improved, n, point, pooled, transfers, worsened |
| range_3_Q1 | 106 | all, matched | case_block | all: improved, n, point, pooled, transfers, worsened; matched: improved, n, point, pooled, transfers, worsened |
| range_4_Q2 | 106 | all, matched | case_block | all: improved, n, point, pooled, transfers, worsened; matched: improved, n, point, pooled, transfers, worsened |
| range_5_Q1 | 40 | all, matched | case_block | all: improved, n, point, pooled, transfers, worsened; matched: improved, n, point, pooled, transfers, worsened |
| range_6_Q2 | 40 | all, matched | case_block | all: improved, n, point, pooled, transfers, worsened; matched: improved, n, point, pooled, transfers, worsened |


==> anc/DATA_MANIFEST.json <==
{
  "files": {
    "DATA_README.md": "fdd83b4e8dd2270a2d683df67d5cbbe06fc0e68f300d1e33629da6b7733afac7",
    "SOURCE_HASHES.json": "3005e6b0da984d44d8f490ec8ce07119a7eaed05557d8b642e585f63157d3c52",
    "assets.json": "7926e47a0c06c587d1d7167c1145deea1bc3f90f3e876081d61bde9671508595",
    "cohorts.json": "9a9887a387177bc55cdd2590c553413c82a0f80f47b24030b9d94520ae27a7b8",
    "confirmation_transfers.json": "329dfad6a64f74b61d279e5d7f09b134950a34f5f711faf7293112dd9579ccfd",
    "execution_metadata.json": "6ede5068df7caf9eb24736012ec49d88771bb3f89f27d6def5c12be40f00d004",
    "extended_results.json": "f0a38a36f78384e5ccf4d21f33829fe222ce5cc5423b8356bca3ef69f265e450",
    "materials.json": "00a974f2ebaf483adf191bfa549304aa33b507734735276f93b81c89fb317590",
    "protocols/confirmation.txt": "d1f137a39c6aba32569205f58f88fe61a4420eb8856f35b4394f2aed727b09ff",
    "protocols/q2_followup.txt": "8afce783e275c0a9be219b47761859bc3d76b14dd944b94533dde2eb5b753478"
  },
  "scope": "CPU scalar measurements and supporting data"
}


==> anc/DATA_README.md <==
# Anonymous CPU statistics data

This archive accompanies `cpu-statistics-software.zip`. Extract both archives
into the same empty directory, then follow `README.md` from the Software
archive. There are no shared filenames. Both downloads are needed to run
`check_results.py`; the checker verifies the combined `MANIFEST.json` before
recomputing statistics. `DATA_MANIFEST.json` lists hashes for the data files.

## Contents

- `materials.json`: study-authored sentence prefixes, task answers, token IDs
  and pair/case/block identifiers for the retained source panels.
- `cohorts.json`: saved scalar measurements and archived expected statistics
  for 570 earlier NNLS inputs and the separate 304-input Llama confirmation.
- `confirmation_transfers.json`: archived transfer, loss and gain counts.
- `extended_results.json`: 49 overlapping candidate, shared-coefficient,
  KL-budget and search-range comparisons, including retained scalar traces.
- `assets.json`: pinned model/tokenizer and SAE identifiers and digests.
- `execution_metadata.json`: recorded execution settings and partial cost.
- `SOURCE_HASHES.json`: bindings to internal source records using neutral labels.
- `protocols/`: scientific excerpts of internal plans, with operational paths
  removed. These are not externally timestamped registrations.

## Scope and rights

These records support CPU recomputation of saved scalar statistics. They do
not provide full-vocabulary logits, activation or patch arrays, model or SAE
weights, or a portable model-replay runner. They do not reconstruct every
historical search, upstream qualification decision or supplemental diagnostic.
Counts across comparisons overlap. See `COVERAGE.md` in the Software archive
for the checked comparisons and remaining omissions.

The inputs are study-authored templates, and the numerical records are study
measurements. No external dataset files or third-party model/SAE weights are
redistributed. External assets remain subject to their provider terms; see
the Software README and the manuscript's Ethics Statement. This review
supplement does not confer a broad license or rights to third-party weights.


==> anc/MANIFEST.json <==
{
  "archives": {
    "cpu-statistics-data.zip": [
      "DATA_MANIFEST.json",
      "DATA_README.md",
      "SOURCE_HASHES.json",
      "assets.json",
      "cohorts.json",
      "confirmation_transfers.json",
      "execution_metadata.json",
      "extended_results.json",
      "materials.json",
      "protocols/confirmation.txt",
      "protocols/q2_followup.txt"
    ],
    "cpu-statistics-software.zip": [
      "COVERAGE.md",
      "MANIFEST.json",
      "README.md",
      "check_extended.py",
      "check_results.py",
      "requirements.txt"
    ]
  },
  "files": {
    "COVERAGE.md": "1fdb34ea75611d66dd9644a900a0ddd0ded2749b64bc4d160dbeefeca217938b",
    "DATA_MANIFEST.json": "08effebf7815b937df0ae98b6f57d7892a6bd64f61bbf52d216bab149878af64",
    "DATA_README.md": "fdd83b4e8dd2270a2d683df67d5cbbe06fc0e68f300d1e33629da6b7733afac7",
    "README.md": "e875b21bedb4d9f171c67d53c53ad454f50799148e1d6680ef82d64bf625d4e9",
    "SOURCE_HASHES.json": "3005e6b0da984d44d8f490ec8ce07119a7eaed05557d8b642e585f63157d3c52",
    "assets.json": "7926e47a0c06c587d1d7167c1145deea1bc3f90f3e876081d61bde9671508595",
    "check_extended.py": "04c2eed9fab1c9105b15d895ba0b5d4b90421a0b826c51e6ac5cae8a2d67bd7c",
    "check_results.py": "4d1fdee637eddb1fbbb18c6ea39763eb162ff62dac7fc15e60f9335dfec30117",
    "cohorts.json": "9a9887a387177bc55cdd2590c553413c82a0f80f47b24030b9d94520ae27a7b8",
    "confirmation_transfers.json": "329dfad6a64f74b61d279e5d7f09b134950a34f5f711faf7293112dd9579ccfd",
    "execution_metadata.json": "6ede5068df7caf9eb24736012ec49d88771bb3f89f27d6def5c12be40f00d004",
    "extended_results.json": "f0a38a36f78384e5ccf4d21f33829fe222ce5cc5423b8356bca3ef69f265e450",
    "materials.json": "00a974f2ebaf483adf191bfa549304aa33b507734735276f93b81c89fb317590",
    "protocols/confirmation.txt": "d1f137a39c6aba32569205f58f88fe61a4420eb8856f35b4394f2aed727b09ff",
    "protocols/q2_followup.txt": "8afce783e275c0a9be219b47761859bc3d76b14dd944b94533dde2eb5b753478",
    "requirements.txt": "6afb83d59515deb526c4879fe45c151289c53c8b2bd6c073dfcd3702132e51ac"
  },
  "scope": "expanded CPU scalar statistics supplement"
}


==> anc/README.md <==
# Anonymous CPU statistics supplement

This expanded package checks the saved NNLS strength-control measurements for
five earlier cohorts (570 inputs) and the separate new Llama cohort (304 inputs).
It includes sentence prefixes, answer token IDs, pair/case/block identifiers,
actual matching masks, measured effects and margins. The new Llama records also
include total-norm coefficients and Q1/Q2 scalar search traces.

The additional checker covers the candidate Q1/Q2 comparisons, both earlier
Llama dictionaries, gender including its common-40 NNLS comparison, the two
Gemma shared-coefficient comparisons, all six KL budgets and the seven
candidate search-range continuation cells. It preserves failed matches,
distinct masks, original weighting and unavailable intervals. The 9B Q2
scalar traces were recovered from hash-bound original run records, not
reconstructed from final means. They were not part of the original range
continuation, whose inputs and results remain unchanged.

## Download and extract both archives

This supplement is supplied through two submission fields:

- Software: `cpu-statistics-software.zip` contains the checking scripts,
  dependencies, coverage documentation and combined file manifest.
- Data: `cpu-statistics-data.zip` contains the sentence/token records,
  measurements, asset metadata, protocol excerpts and source hashes.

Download both archives and extract their contents into the same empty directory.
The archives have no shared filenames, so extraction order does not matter.
If the submission site renames the downloads, substitute those filenames below.

```bash
mkdir cpu-statistics
unzip cpu-statistics-software.zip -d cpu-statistics
unzip cpu-statistics-data.zip -d cpu-statistics
cd cpu-statistics
```

Both archives are required to run the checker. `MANIFEST.json` verifies the
files from both downloads together; `DATA_MANIFEST.json` additionally lists
the data archive's file hashes. No experimental records have been changed
by separating the software and data downloads.

## Run

Use Python 3.12, NumPy 2.4.6 and SciPy 1.17.1. No weights, GPU, credentials, network access,
research repository or internal archive is required by the checker.

```bash
python3 -m venv .venv
.venv/bin/python -m pip install -r requirements.txt
.venv/bin/python check_results.py
```

The checker verifies the file manifest, native/effect/margin arithmetic,
transfer flags, actual common-input masks, paired means and percentile
intervals, and the new cohort's transfer losses/gains. It uses 10,000 shared
lexical-block draws, without replacing invalid draws. The five earlier cohorts
use seed 20260925. The prospective confirmation and subsequent Q2 follow-up
use seed 20260926. They remain separate analyses. The earlier 9B panel has no
independent lexical-block partition, so its estimate stays pooled without an
interval. The unavailable gender positionwise interval is preserved.

`cohorts.json` contains attempted scalar-control rows; `materials.json` also
retains the available source-panel tokenization inventories. These inventories
are not a complete reconstruction of every eligibility decision. Recorded
all-attempt contrasts use inputs with both measurements available: the earlier
9B positionwise comparison has 150 such inputs, and no earlier 9B NNLS Q2 contrast exists.
The total-norm/Q1 comparison instead has 166 attempts and 165 actual matches.
Recorded expected results come from the reviewed analysis and are checked against
independently implemented block-multiplicity resampling, at tolerance 1e-12.
`SOURCE_HASHES.json` identifies the internal sources by neutral labels and
their original hashes. Hashes document bindings, not public preregistration.
The protocol excerpts are scientific sections of the internal frozen plans,
with operational paths removed. They are not externally timestamped registrations.

## Scope and omissions

`extended_results.json` contains additional per-input effects, margins,
matching decisions, retained scalar searches and original expected statistics.
`check_extended.py`, called by `check_results.py`, independently recomputes
means, transfer counts and the reported intervals. The original 9B candidate
uses a block Student-t interval; later comparisons use their specified
block bootstrap. `extended_recomputed.json` records the new recomputation.
Expected values come from frozen reviews, not from the new checker.
The extended checks use absolute tolerance 1e-11 and zero relative tolerance.
The checker also reselects the 9B shared coefficient from its separate
158-input calibration grid, and the 2B coefficients from other blocks' KL.
It joins all 2B budget outcomes to the selected grid/refinement measurements
and reconstructs their six-budget intersections. See `COVERAGE.md` for the
comparison inventory, subsets and remaining omissions. Counts of comparisons
or scalar selections overlap and are not counts of independent observations.

This is scalar statistical reproduction, not model execution. It does not
recompute full-vocabulary KL, verify sparse-code or physical-patch eligibility,
regenerate search outputs, or reconstruct all upstream discovery and stopped
searches. Where observed scalar KL values are included, the checker verifies
the selected coefficient and matching flag from those values. It does not
rerun the model at those coefficients. Earlier NNLS scalar rows do not include
every historical search trace or selected coefficient.
Stored arrays, weights and a portable model-replay runner are not included.
Numerical agreement does not validate block independence or undo adaptive
selection. Figure 1's sentence is a post hoc illustration from the new cohort.

## Pinned external assets

`assets.json` records exact model/tokenizer and SAE revisions, SAE filenames
and file digests for the main settings. These are acquisition instructions,
not a claim that downloading weights suffices for model replay.
Follow the provider terms and obtain gated access through the official pages:

- Gemma: https://ai.google.dev/gemma/terms
- Gemma Scope: https://huggingface.co/google/gemma-scope-9b-it-res and
  https://huggingface.co/google/gemma-scope-2b-pt-res
- Llama: https://huggingface.co/meta-llama/Llama-3.1-8B
- Llama Scope umbrella: https://huggingface.co/OpenMOSS-Team/Llama-Scope

The manuscript distinguishes the Llama Scope umbrella license from the absence
of checkpoint-specific license metadata in the archived records. No model or
SAE weights are redistributed. With authorized access, use `snapshot_download`
with `repo_id=asset['model']` and `revision=asset['model_revision']`; use
`hf_hub_download` with `repo_id=asset['sae']`, `filename=asset['sae_file']`, and
`revision=asset['sae_revision']`. Verify the downloaded SAE SHA-256 against
`asset['sae_sha256']`. Never substitute the current `main` revision.

Software for the measured new Llama execution and its bounded cost are recorded
in `execution_metadata.json`. The 1.50 GPU-application-hour subtotal does not
represent the full research budget. No broad software license or rights to
third-party weights are conferred by this review supplement.


==> anc/README.txt <==
CPU statistics supplement

Download cpu-statistics-software.zip and cpu-statistics-data.zip and extract
both into the same empty directory. Then follow README.md in that directory.
Both archives are needed. The combined MANIFEST.json checks their contents.

These are the same software and data archives prepared for the submission;
references inside them to Software/Data fields refer to that original packaging.
The records and checking scripts have not been changed for the preprint.

The supplement recomputes statistics from saved scalar measurements. It does
not include model/SAE weights, full logits, or a complete model-replay runner.


==> anc/SOURCE_HASHES.json <==
{
  "assets/gemma2b": "18a2dfa13c3344357499a06b8ef25cb89d19d01b179260410fff212692e56ee3",
  "assets/gemma9b_model": "e00fdf552c76db1bdced65b51c6097447d8e846e52b2b23d413630ad202e2d9f",
  "assets/gemma9b_sae": "ec359d2fd2d30ffc945612c8fd441af8977ab0abcb38ff6ab5426fdfb2ef86a3",
  "assets/gender": "2f6bdd4576d3b8686ba41c8c9ba7b415836f2fad94a2d59b378db1663aa26d5f",
  "assets/llama128k": "576ab5d5b055dd1069ee42ecb103307c60c1219e30999f63e40aac2946c804f7",
  "assets/llama128k_earlier": "82e13a505cecb6205fdfaffb690da2cdc69f01e1d9c6280307a04b622fad02ec",
  "assets/llama32k": "acca69748eaddd24e5f4a005898b26427d4e0a97380f118f857cd27df53aaa5e",
  "body_group_validation/v1/CODE_CALIBRATION_measurements": "ea871b71ec6baf0adbb20f93a11149be9b71de2ebb9545efc80ed996f6d99a98",
  "body_group_validation/v1/CODE_CALIBRATION_receipt": "53c35d9ab77bbb2ffdc8c4c1e51c21e54f9adced2345f15901364b306d3f6154",
  "body_group_validation/v1/CODE_CALIBRATION_review": "ca8e707b1211b8409524bdb158c6ba297751adfe99ddf509db5da8fda1da9e0d",
  "body_response_extension/v1/measurements": "9a904c9cf9cf9dc3f620734daaef72b081a33afec9248a5c7799cc77841f5829",
  "body_response_extension/v1/receipt": "d658dc100d527b51515757c08ae0e42db7bc690b959c879a418b24bc0aee7e4b",
  "body_response_extension/v1/review": "fde3a69757cfb4e996b3ba0406630e05b27664a22ef5dda7a75f6bbd980dc8b6",
  "candidate/9b/Q2_original_records_0": "2c984ea41f8d607130a71b6e170be97b6e680bfc3afe1d8d50ec459042231087",
  "candidate/9b/Q2_original_records_1": "453105da64191cacab22c68303daec1c566aee91ed9458051cc490db23729900",
  "candidate/9b/Q2_review": "9aca2f79f71c917b1fbc3505125722c9e3e10de1b16f32d68ba1f3e3c22f9a98",
  "candidate/9b/analysis": "4f23806b15e2d04aafa77a9f377f6f0468ab22f8f8a38036fcae7edeb0942fc5",
  "candidate/9b/contract": "726a1bd2cfa8f63480361bca1e86012a2577e29db80d5fd1dc3023cc591c2f56",
  "candidate/9b/input_manifest": "c4351fbf2e605cc012be94b696ffa2326151688efe2d6b7a0f2067fb545f1013",
  "candidate/9b/rows": "c9e653013cc4af24d69cc28dc4dcf6e0786d670b1bf473da76aeef8a89596dcb",
  "candidate/range/bound_summary/0": "85aeaa7e152daf797149c21e81110ac9a4b88426c7531c06dd876b1ed8555820",
  "candidate/range/bound_summary/1": "54874572fb3a879f57f3bb0e51e5879703051137f507ebab8ae9dfba747aed1b",
  "candidate/range/bound_summary/2": "31cc403ebe7f475b6deff0b3e52f10875183ebfc8ae3ceda5649d292ac6d26a6",
  "candidate/range/integration": "63c7da978a626deedfad311c8ef3009e78a8341abaa40d7c0bc8e538310e7309",
  "candidate/range/review": "b94f58e723802b66c6e4b6614f5cea6f5a79ab5b9c08f4684ce787e7a301c243",
  "confirmation/measurements": "3471991f2495b2046703f92dba978e89b38a53e96e0d8799043fbf1a476b368e",
  "confirmation/review": "efd3d46ac0d2bdd92ad2d16e2aeb0c5406525c69acc13f5d6263896fe316560c",
  "earlier/EXTENSION_PAIRED/inputs": "ed9747522c58dd76fbb62deffb6f38912040b4fd7105e0d4f885888c20bc4913",
  "earlier/EXTENSION_PAIRED/plan": "24f9dd0ca656d3f12e585d8f19e2f9ffb8947d7316c2011d432cb384f9cfe036",
  "earlier/EXTENSION_PAIRED/results": "167e209ae6f922702ea704cee82701d2d05429e18b50635b1aeb33e588739cfa",
  "earlier/PAIRED/inputs": "ac8f223f623327ab807271c3cabdec3e8c969ea49e86a3fa8705c2f2cc2ca9cc",
  "earlier/PAIRED/plan": "407c9d6be4109b58b1db8bc155db3c9379174908ec96d0911119d61111e37799",
  "earlier/PAIRED/results": "3be53626a28d8b6b8f28e8206bdab487da494271754ea94f9c0f6b3fb4b2b70e",
  "gemma2b/response/row006.json": "d90016cbaec0aaa66b81619dbd3e63342d75bf3cc5e94d7971129403e3b70995",
  "gemma2b/response/row007.json": "6c36f9be92390cda50dddb9a3ad3939b32b5c57966b2e5861d731f0a433a3094",
  "gemma2b/response/row008.json": "293278bb59a49b950b2d176adf55f0c5d788a5326422f84bf6a35462e4f91aa1",
  "gemma2b/response/row009.json": "fdf3a942d10a537e14891ae58b14b01ac7f87df334299640036db39b436aa09d",
  "gemma2b/response/row010.json": "8acae699102146fd3d3bfdff84ee8b6d047e1b6c2e89d80412b83806bb281367",
  "gemma2b/response/row011.json": "43dddabaa452592170b5a26042afd35ee3448a5924d2cadbac6e82496a7066b9",
  "gemma2b/response/row014.json": "09242c894b15afa453013aff0a07ea49fddefc61731d50bdcce874a16f5c61b6",
  "gemma2b/response/row015.json": "04f6a31009366761c39298b87ddb432cd6cd67ec9db029f4611d9bb287b3773b",
  "gemma2b/response/row020.json": "c085416153bd6ad420de4bad4d002292227f38a7bea2b3f020d8460b80d38d20",
  "gemma2b/response/row021.json": "699d8d20071a92c59e4f2e4b6d70961e8e2aba70d84ef4ad92b2c23454348c09",
  "gemma2b/response/row022.json": "8a233a2ae90e9e7d1e2b5c9dd24fd5ea9de6e549bcc2ad5d124c2bd1a82b498a",
  "gemma2b/response/row023.json": "324e5b8c68d5eb4a328fe6d4fd245842b868485d4e92dad889ba55149f166c08",
  "gemma2b/response/row028.json": "c1ba96483f698b05669bc13772fa1444ae4954edfc2a45e2f1cf465495bfc32c",
  "gemma2b/response/row029.json": "5988a60e944fae8a28c2adef7db6ee00cb57e576610d906a00b7188214877f92",
  "gemma2b/response/row030.json": "c191f6a5d65edab0f64595830f39fa1a8dfddd68ef930ca5346a0e0747984f87",
  "gemma2b/response/row031.json": "9139a6bce61ac9cfac178b4ee10f8e4e6984b7091142494855d28d54550a1fa9",
  "gemma2b/response/row034.json": "97ae0b93ccaf2a682956c55f49bab124ab59f9df0b1a5eb0a8d0cc899f8ada0c",
  "gemma2b/response/row035.json": "a18e2669915fa2a57f6eb360425ce103a94f23c26adfea669bfecfb33cac6403",
  "gemma2b/response/row042.json": "3dfd6ba937b1ec15a5b8358c42f71abd1f51601790cef18d1223478247d6cdd7",
  "gemma2b/response/row043.json": "250be56d9fa7fb30612d13b3289ed095c2b62dabd73ca28e12d4e146cb9683b3",
  "gemma2b/response/row044.json": "712546812bb5452d0d3ddaaddf8806be4bfeceef9276624fd4357320cfc3c93e",
  "gemma2b/response/row045.json": "c1b4634fcffbc7fad9aa6be5426a75aea8b8bcef3ad949b195f5bfd50653a841",
  "gemma2b/response/row046.json": "eb185456e5a5e5d766bb7d90ed337d48743b15214f3a35532988ecb413eab7a8",
  "gemma2b/response/row047.json": "370e78d6cccbb627570990e3643432f9a680450d45451fce601b17c9ee6f75a6",
  "gemma2b/response/row048.json": "e3685221fedf14e742c3c0d18ca2c477e7eae497a713f507fccbc284d5a72552",
  "gemma2b/response/row049.json": "27660a98595f1e6a61e3b576dd512c9b67152c29f5175955253f95db140ecbbb",
  "gemma2b/response/row050.json": "ffb09dc318dcb0c850505dd2adc6b2c8d21776a0c4de0d2c7cc3997a847d8466",
  "gemma2b/response/row051.json": "7cea19ffe6dbd2d8b1a7fc245309dd105b20da5a6af294434de99ceec01aa3bb",
  "gemma2b/response/row052.json": "d2f725c944f8991f8df1a6e86cf6fb3baf2ffe68cf226dd07df207601a0e8f24",
  "gemma2b/response/row053.json": "1f7a56aab9c70abe3e6776e33c65aedd6d1c0cc3dd0e156f45f99c01090afeb1",
  "gemma2b/response/row054.json": "d026dbf33cc8857cb2b6247f0fa790fec415c5eeacd022097cdb1aec05cf9967",
  "gemma2b/response/row055.json": "ae362d2ec636de300f326d9d40adf48cfd6c3afc66b88dc8f5be128d4d750665",
  "gemma2b/response/row062.json": "2423fa5407f5ef44a1a68badcc7cfc85c297399b0f33eb403d37b95f7ce2b8b3",
  "gemma2b/response/row063.json": "9314b3d23ead35b060179cfb0c46935e97bfc44c0eec3963885d6a5ac8dee811",
  "gemma2b/response/row070.json": "c6a6b7f59800608a23a6ff01b2e8b5df3b11b0e21363181562026561b065d4a2",
  "gemma2b/response/row071.json": "2f160aad59700b2c02df4790cb29a09fad8c2fbc950429bdfea92aadbc19f421",
  "gemma2b/response/row074.json": "ae94c4934660128f2a49dfedaed33acc3266ebc524abde598547a7dd9b47bc83",
  "gemma2b/response/row075.json": "fe2df0fa23c9fbe4fb4f855ea979b77c1f0de2456a150a3b08c509f5fe92783a",
  "gemma2b/response/row080.json": "9185cb8e3516a083ef8552f42e579e3deee6feaa884fe1d4af01ece289fa88f4",
  "gemma2b/response/row081.json": "fbd428402835445d1054283db8016f99d8d4b4de21773a549f1ad103d4687681",
  "gemma2b/response/row082.json": "83346ebd41e481c716d6502accfcaf52f6d1cd374e7db13c7e8241686ccc1ce7",
  "gemma2b/response/row083.json": "3fd36c12cfbb9192e299f918a9f0f5aba4019c7112b4a0409e0d086ddea4dfae",
  "gemma2b/response/row084.json": "b32d6ed6c53c36e7886650684a3e918e049344bbed219b8307450b3dc014376c",
  "gemma2b/response/row085.json": "0d99190a5a3262097a5168ee48e4ae26700b20052f7198496e90d09a2222f2a0",
  "gemma2b/response/row086.json": "f8da978066b3a8c5de47fc2ee23af49efd99fa7d0a9148d44fee08a085af8d71",
  "gemma2b/response/row087.json": "2dc1099598195572b76ea01a2a3be73a6e2a43aae6b69d81d82353812eeb7486",
  "gemma2b/response/row088.json": "a2b52dfb4157d3cf6d464df4fff57a8b27b207fa655e15d25dc5345cf78d4731",
  "gemma2b/response/row089.json": "35a27df8ee380bcab36433626b0489f6f8e0bf7937077232237567ba19b8f36b",
  "gemma2b/response/row090.json": "1e12ccf4b1dc3d86a820a5b4e003d1beeca5fe967deed79a4ed2ea80fa7ac150",
  "gemma2b/response/row091.json": "224b47eb04aa1a30db65d8f46e5bea16665965066e2970db1728a4e65f7a9746",
  "gemma2b/response/row094.json": "0723d4cd31543c9c5d55afa2956f8fac9b1ff6d2b0899a3ac4ad62b129f0a4f1",
  "gemma2b/response/row095.json": "42bac75c170847c7e0ec3bae3f9a8fd68c3998ddc7ae62919d4cca798da398dc",
  "gemma2b/response/row100.json": "913e6033a7dc6db256fb83cb94f79c8e666abf1235b4d162093c5901973f4b50",
  "gemma2b/response/row101.json": "30d9b5529b64e0d3611308bd2edf660f4217122295073086c4d38dca5d734801",
  "gemma2b/response/row106.json": "d38031b8cfb30beec56eec1b41cd689a4a10b496c5a9c26fa3887690dac44290",
  "gemma2b/response/row107.json": "192730c25a7184f49ba5ed97883f9d0ea8e705cb3cef540f1d929397e665118b",
  "gemma2b/response/row114.json": "5a87b354d50d373d3bdf946488ad7b16ce45de4a9a7c8bdee10da5ac21030cb3",
  "gemma2b/response/row115.json": "528f22dfcb12c8b9062426f64e6e641db050b75d18e4f962376ae81581bd0d70",
  "gemma2b/response/row118.json": "f4c265318ba839ae95eb3085d104926e26d761d2cfd105d081e7627a985f854a",
  "gemma2b/response/row119.json": "1f7145bb82f304bc4eb65edc251b53311833c2ed30e64c719302bdfad5fbc971",
  "gemma2b/response/row120.json": "a88113b16789977a6082da06a2566380ae65d1659071055f7d66809721fe8cd1",
  "gemma2b/response/row121.json": "3554c9c09fe245924135546efe53c56691d615a0d888074f61e0c3283cb186a9",
  "gemma2b/response/row126.json": "e5694add8e7f39151a25b5fb1669dafa4c3dba557c1826a09c385b6aba1f9716",
  "gemma2b/response/row127.json": "7abb6baf088ee438484c942c78984d7ffaaf162f18840dc54a7c7e9a717278b0",
  "gemma9b/budgets": "525ca2557d439b97079182174c2b77a7a0cf572d4295176363d8354311cda8a2",
  "gemma9b/global": "36b463665280559bd9626d0c1e6b3f7460b4dea2e8663f19b8cfaea8f52ecc39",
  "gemma9b/global_calibration_0": "f370423dc3126a59a895ec5d0e4d4caf6ddcf025aaaa5b248b89fe6d48a9ad95",
  "gemma9b/global_calibration_1": "f3ea5f932ccc16c009b5a14075a74b087a0a7a01693d8d310c64437363ea75bf",
  "gemma9b/global_selection": "aa9c26403cc89cec54bb64f5df57449b57c3377d21d2a4b81a2bdf8ac78b49e3",
  "llama15_32k_calibration/v1/measurements": "85aeaa7e152daf797149c21e81110ac9a4b88426c7531c06dd876b1ed8555820",
  "llama15_32k_calibration/v1/receipt": "e412f394919aad55b2a6fac7bdd4c0c9a1cc5c6cc783fee1757dbe0536924d90",
  "llama15_32k_calibration/v1/review": "4dd8f06d8d2e6a844f9b8e3b527aa64d44d1a6ab87c8d4079137fbb0bba24673",
  "llama15_expansion_calibration/v1/measurements": "54874572fb3a879f57f3bb0e51e5879703051137f507ebab8ae9dfba747aed1b",
  "llama15_expansion_calibration/v1/receipt": "b6e7da7a5273e7c7c434b21547d23f2b380612857095754b3746ba22b9823d2b",
  "llama15_expansion_calibration/v1/review": "8acfac219013e424c2b9b6938d8f7da789b51e81d310a834ee5c5d38fdd1082b",
  "materials/gender": "40f21b832c199d4b8e62e17bc621e4fdacce3f04f1698826c9cbdd476541b30c",
  "materials/llama128k": "b213e2fd5c5f78f921e6856dbf70322b937feddbc5ba5884b1a4461056831e0a",
  "materials/llama32k": "64319771a741b46b24b78d48185b3ebb0cf4330810b9ffd5adcae517e672b4f1",
  "materials/llama_confirmation": "b74404b6b9ab6457c51e1f04a67113d2dc1a3d33fe806abed2a90a5882cb7424",
  "materials/sva2b": "619f9ccc6cf1ddcb865a2087787fd4f879afa1a6e48d88d66bca4603fb5a87d6",
  "materials/sva9b": "6692266889fbde955230679f89a355d36621679531a6555f354842954226bf9a",
  "materials/sva9b_contract": "6ec7e13862de4601a6fb4ea05aff943e63840a03b361780de0dd2deb2327e64a",
  "protocols/confirmation": "55de9e76840c26d0b5ad8ff2306cd15d5466bc733053df52c43a6a19dd20981f",
  "protocols/q2_followup": "d64bd1c887bd9723db2141265cec7d6a9bbea1418d02ea6e45dc50a3df86eee9",
  "q2_followup/measurements": "6770e66def916cf2808607b6a01df53af7a383d3376fbcec500029086727b7c2",
  "q2_followup/review": "3fd068cf46355682e6676dc7cc741601a819bb06c650caead1cfed38b04f71a8",
  "q2_followup/terminal": "a1492d86f24ebc3f346dd0fee465ff6c095586f54130814b89b226c2a88ef738",
  "reflexive_gender_calibration/v1/measurements": "31cc403ebe7f475b6deff0b3e52f10875183ebfc8ae3ceda5649d292ac6d26a6",
  "reflexive_gender_calibration/v1/receipt": "fa2bdc116ad4489256180d270cf4458ad100e5c2b0d4a69ba5857871a7d7ed0e",
  "reflexive_gender_calibration/v1/review": "203a0e5fcee31280f6496247ea39e90c28bdac20b2a50962ef4e1aeaa8c9daee"
}


==> anc/assets.json <==
{
  "Gemma-2B and gender": {
    "model": "google/gemma-2-2b",
    "model_revision": "c5ebcd40d208330abc697524c919956e692655cf",
    "sae": "google/gemma-scope-2b-pt-res",
    "sae_file": "layer_12/width_131k/average_l0_129/params.npz",
    "sae_revision": "fd571b47c1c64851e9b1989792367b9babb4af63",
    "sae_sha256": "48810d194d86d4e1b5877f77736d4e3b458f155468593de203b2874ef60c4478"
  },
  "Gemma-9B": {
    "model": "google/gemma-2-9b-it",
    "model_revision": "11c9b309abf73637e4b6f9a3fa1e92e615547819",
    "sae": "google/gemma-scope-9b-it-res",
    "sae_file": "layer_20/width_131k/average_l0_153/params.npz",
    "sae_revision": "e86af97a5b6fbbccca28ab654f2fda1b0768f770",
    "sae_sha256": "aa012305dfb47d319ed66af1a66f5c9692420a728abde56e874c08e9c49c10e2"
  },
  "Llama-128K": {
    "model": "meta-llama/Llama-3.1-8B",
    "model_revision": "d04e592bb4f6aa9cfee91e2e20afa771667e1d4b",
    "sae": "OpenMOSS-Team/Llama3_1-8B-Base-LXR-32x",
    "sae_file": "Llama3_1-8B-Base-L15R-32x/checkpoints/final.safetensors",
    "sae_revision": "336730e758fed3cb2273276703d836aa8659d293",
    "sae_sha256": "57ae7924ee61172354cb4e3fc993e355d6585dd66dd70f21dfe09391bed723be"
  },
  "Llama-32K": {
    "model": "meta-llama/Llama-3.1-8B",
    "model_revision": "d04e592bb4f6aa9cfee91e2e20afa771667e1d4b",
    "sae": "OpenMOSS-Team/Llama3_1-8B-Base-LXR-8x",
    "sae_file": "Llama3_1-8B-Base-L15R-8x/checkpoints/final.safetensors",
    "sae_revision": "8dbc1d85edfced43081c03c38b05514dbab1368b",
    "sae_sha256": "2fc832b2ef4b4c37b50595fcf02240c6324df68be0b9f86a9704b4ac4c8dcc81"
  }
}


==> anc/check_extended.py <==
"""Independent scalar recomputation for the additional manuscript comparisons.

Only NumPy/SciPy and files inside this extracted package are used. Reference
statistics are archived targets, never generated by this checker at export.
"""
import json
import hashlib
import math
from pathlib import Path

import numpy as np
from scipy.stats import t as student_t


def require(ok, message):
    if not ok:
        raise ValueError(message)


def close(have, want, path='result'):
    if isinstance(want, dict):
        for key, value in want.items():
            require(key in have, f'{path}: missing {key}')
            close(have[key], value, path + '/' + key)
    elif want is None or isinstance(want, (str, bool, int)):
        require(have == want, f'{path}: {have!r} != {want!r}')
    else:
        require(have is not None and np.allclose(have, want, atol=1e-11, rtol=0),
                f'{path}: {have!r} != {want!r}')


def average(rows, values, cases, mode):
    values = np.asarray(values, dtype=float)
    if mode == 'pooled':
        return values.mean(axis=0)
    if set(r['case'] for r in rows) != set(cases):
        return None
    out = []
    for case in cases:
        idx = [i for i, r in enumerate(rows) if r['case'] == case]
        if mode == 'case':
            out.append(values[idx].mean(axis=0))
        elif mode == 'case_block':
            blocks = sorted({rows[i]['block'] for i in idx})
            out.append(np.mean([values[[i for i in idx if rows[i]['block'] == b]].mean(axis=0)
                                for b in blocks], axis=0))
        else:
            raise ValueError(f'Unknown weighting: {mode}')
    return np.mean(out, axis=0)


def intervals(rows, values, cases, mode, seed):
    point = average(rows, values, cases, mode)
    if point is None:
        return None, None
    blocks = sorted({r['block'] for r in rows})
    if mode == 'case':
        means = {c: values[[r['case'] == c for r in rows]].mean(axis=0) for c in cases}
        totals = {c: sum(r['case'] == c for r in rows) for c in cases}
        support = [len({r['block'] for r in rows if r['case'] == c}) for c in cases]
        if len(blocks) < 2 or min(support) < 3:
            return None, None
        scores = []
        for block in blocks:
            score = np.zeros(values.shape[1])
            for c in cases:
                idx = [i for i, r in enumerate(rows) if r['block'] == block and r['case'] == c]
                if idx:
                    score += (values[idx] - means[c]).sum(axis=0) / totals[c] / len(cases)
            scores.append(score)
        se = np.sqrt(len(blocks)/(len(blocks)-1) * np.square(scores).sum(axis=0))
        width = student_t.ppf(.975, min(support)-1) * se
        return np.column_stack((point-width, point+width)).tolist(), None
    require(mode == 'case_block', 'Bootstrap requires case/block weighting')
    cells = np.full((len(blocks), len(cases), values.shape[1]), np.nan)
    for i, block in enumerate(blocks):
        for j, case in enumerate(cases):
            idx = [k for k, r in enumerate(rows) if r['block'] == block and r['case'] == case]
            if idx:
                cells[i, j] = values[idx].mean(axis=0)
    draws = np.random.default_rng(seed).integers(0, len(blocks), (10000, len(blocks)))
    weights = np.array([np.bincount(d, minlength=len(blocks)) for d in draws])
    present = np.isfinite(cells[:, :, 0])
    counts = weights @ present.astype(float)
    valid = (counts > 0).all(axis=1)
    samples = np.einsum('db,bcm->dcm', weights, np.nan_to_num(cells))
    samples = (samples / np.maximum(counts, 1)[:, :, None]).mean(axis=1)
    ci = np.quantile(samples[valid], [.025, .975], axis=0).T.tolist() if valid.sum() >= 9900 else None
    return ci, int(valid.sum())


def describe(rows, cases, mode, seed, compute_interval=False):
    out = {'n': len(rows), 'rows': [r['row'] for r in rows]}
    if not rows:
        return dict(out, pooled=None, point=None, interval95=None)
    has_original = all('original' in r for r in rows)
    values = []
    for r in rows:
        after = abs(r['selected']['effect']-r['E']['effect'])
        if has_original:
            before = abs(r['original']['effect']-r['E']['effect'])
            values.append([before, after, before-after])
        else:
            values.append([after])
    v = np.asarray(values)
    point = average(rows, v, cases, mode)
    out.update(pooled=v.mean(axis=0).tolist(), point=None if point is None else point.tolist(),
               blocks=len({r['block'] for r in rows}),
               median_gap=float(np.median(v[:, 1 if has_original else 0])),
               max_gap=float(v[:, 1 if has_original else 0].max()),
               p90_gap=float(np.quantile(v[:, 1 if has_original else 0], .9)))
    out['transfers'] = {}
    for arm in ('E', 'original', 'selected'):
        if all(arm in r and 'transfer' in r[arm] and 'transfer' in r['E'] for r in rows):
            out['transfers'][arm] = dict(count=sum(r[arm]['transfer'] for r in rows),
                lost=sum(r['E']['transfer'] and not r[arm]['transfer'] for r in rows),
                gained=sum(not r['E']['transfer'] and r[arm]['transfer'] for r in rows))
    if has_original:
        out.update(worsened=int((v[:, 2] < 0).sum()), improved=int((v[:, 2] > 0).sum()))
    if compute_interval:
        out['interval95'], valid = intervals(rows, v, cases, mode, seed)
        if valid is not None:
            out['valid_draws'] = valid
    return out


def check_selection(choice):
    """Check selection from the recorded scalar trace; no new forward passes."""
    observed = choice.get('observed')
    if observed is None:
        return False
    seen = {x['alpha']: x['kl'] for x in observed}
    require(len(seen) == len(observed), 'Duplicate search coefficient')
    target, tol = choice['target'], choice['tolerance']
    close(tol, max(1e-6, .01*target), 'KL tolerance')
    good = [a for a in seen if abs(seen[a]-target) <= tol]
    chosen = (min(good, key=lambda a: (abs(a-1), abs(seen[a]-target), a)) if good else
              min(seen, key=lambda a: (abs(seen[a]-target), abs(a-1), a)))
    close(choice['alpha'], chosen, 'selected coefficient')
    close(choice['kl'], seen[chosen], 'selected KL')
    require(choice['matched'] == (bool(good) and target > 1e-8), 'Incorrect match flag')
    return True


def check_shared_and_budgets(data):
    """Re-select shared scales using only training KL and join budget outcomes."""
    extra, comparisons = data['additional_records'], data['comparisons']
    grid = [i/4 for i in range(9)]
    source = extra['gemma9b_global_selection']
    rows, expected = source['rows'], source['expected']
    require(len(rows) == len({r['row'] for r in rows}) == 158, '9B calibration census')
    metadata = [{k:r[k] for k in ('row','case','block')} for r in rows]
    digest = hashlib.sha256(json.dumps(metadata,sort_keys=True,separators=(',',':')).encode()).hexdigest()
    require(digest == expected['metadata_sha256'], '9B calibration metadata hash')
    evaluated = comparisons['gemma9b_candidate_global']['rows']
    require(not {r['row'] for r in rows} & {r['row'] for r in evaluated}, '9B split overlap')
    cases = sorted({r['case'] for r in rows})

    def choose_9b(rr, want):
        groups = [[r for r in rr if r['case'] == c] for c in cases]
        if any(not group for group in groups):
            close(want['status'], 'undefined_missing_case')
            return
        def mean(value):
            return math.fsum(math.fsum(value(r)/len(g) for r in g)/len(cases) for g in groups)
        target = mean(lambda r:r['target'])
        scores=[]
        for a in grid:
            value=mean(lambda r:next(p['kl'] for p in r['points'] if p['alpha']==a))
            scores.append(dict(alpha=a,mean_kl=value,mismatch=abs(value-target)))
        minimum=min(s['mismatch'] for s in scores)
        tied=[s['alpha'] for s in scores if s['mismatch']-minimum <= 1e-12]
        selected=min(tied,key=lambda a:(abs(a-1),a))
        close(selected,want['alpha'],'9B shared coefficient')
        close(target,want['target_mean_kl'],'9B training target')
        for have, reference in zip(scores,want['scores'],strict=True):
            close(have,reference,'9B training grid')
        close(tied,want['tie_alphas'],'9B coefficient ties')

    choose_9b(rows,expected)
    for block, reference in expected['leave_one_block'].items():
        choose_9b([r for r in rows if r['block']!=block],reference)
    require(all(r['alpha']==expected['alpha'] for r in evaluated),'9B evaluation coefficient')
    selections=0
    folds=1+len(expected['leave_one_block'])
    body=extra['gemma2b_response_records']
    for r in body:
        r['grid']={arm:{p['alpha']:p for p in points} for arm,points in r['points'].items()}
        for arm, searches in r['searches'].items():
            if arm=='N' and not r['N_qualified']:
                continue
            for s in searches:
                selections+=check_selection(s)
                close(s['target'],s['q']*r['grid']['E'][1.]['rest_conditional_kl'],'budget target')
                for point in s['observed']:
                    close(point['kl'],r['grid'][arm][point['alpha']]['rest_conditional_kl'],
                          'budget trace / saved measurement')
    cases=['0_0','0_1','1_0','1_1']
    for arm in ('candidate','N'):
        rr=[r for r in body if arm=='candidate' or r['N_qualified']]
        lookup={r['row']:r for r in rr}
        global_report=extra['gemma2b_global_'+arm]
        for block, want in global_report['folds'].items():
            train=[r for r in rr if r['block']!=block]
            def balanced(value):
                return float(average(train,[value(r) for r in train],cases,'case_block'))
            target=balanced(lambda r:r['grid']['E'][1.]['kl'])
            obj={a:abs(balanced(lambda r:r['grid'][arm][a]['kl'])-target) for a in grid}
            alpha=min(grid,key=lambda a:(obj[a],abs(a-1),a))
            close(dict(status='SELECTED',alpha=alpha,target=target,objective=obj[alpha],
                training_rows=len(train),training_blocks=len({r['block'] for r in train})),
                want,'2B held-out-block selector')
            folds+=1
        for r in comparisons[f'gemma2b_{arm}_global']['rows']:
            alpha=global_report['folds'][r['block']]['alpha']
            close(r['alpha'],alpha,'2B evaluation coefficient')
            close(r['selected']['effect'],lookup[r['row']]['grid'][arm][alpha]['effect'],
                  '2B shared coefficient outcome')
        gaps={a:float(average(rr,[abs(r['grid']['E'][1.]['effect']-r['grid'][arm][a]['effect'])
                    for r in rr],cases,'case_block')) for a in grid}
        close({str(a):v for a,v in gaps.items()},global_report['grid_balanced_gaps'],'2B gap grid')
        oracle=min(grid,key=lambda a:(gaps[a],abs(a-1),a))
        close(oracle,global_report['full_panel_effect_oracle']['alpha'],'2B descriptive effect oracle')
        common=sorted(r['row'] for r in rr if all(e['matched'] and a['matched']
                      for e,a in zip(r['searches']['E'],r['searches'][arm],strict=True)))
        for i,q in enumerate((.25,.5,.75,1.,1.25,1.5)):
            comparison=comparisons[f'gemma2b_{arm}_budget_{q}']
            close(sorted(comparison['common_rows']),common,'2B six-budget intersection')
            require(set(lookup)=={r['row'] for r in comparison['rows']},'2B budget census')
            for r in comparison['rows']:
                original=lookup[r['row']]
                e,a=original['searches']['E'][i],original['searches'][arm][i]
                require(r['matched']==(e['matched'] and a['matched']),'2B budget matching flag')
                close(r['E']['effect'],original['grid']['E'][e['alpha']]['effect'],'2B budget E')
                close(r['selected']['effect'],original['grid'][arm][a['alpha']]['effect'],'2B budget alternative')
    return dict(shared_coefficient_selections=folds,budget_scalar_selections=selections)


def run(base):
    data = json.loads((Path(base)/'extended_results.json').read_text())
    results = {}
    checks = check_shared_and_budgets(data)
    traces = 0
    for name, d in data['comparisons'].items():
        rows, cases = d['rows'], d['cases']
        require(len(rows) == len({r['row'] for r in rows}), f'{name}: duplicate row')
        for r in rows:
            for key in ('row','pair','case','block'):
                close(r['input'][key],r[key],f'{name}: input/{key}')
            for arm in ('E', 'original', 'selected'):
                if arm not in r:
                    continue
                m = r[arm]
                require(np.isfinite(m['effect']), f'{name}: nonfinite effect')
                if 'margin' in m:
                    require(m['transfer'] == (m['margin'] < 0), f'{name}: transfer mismatch')
                    if 'native_margin' in r:
                        close(r['native_margin']-m['margin'], m['effect'], f'{name}: effect')
            if 'selection' in r:
                traces += check_selection(r['selection'])
        reports = {}
        for scope, expected in d['expected'].items():
            if scope == 'matched':
                selected = [r for r in rows if r['matched']]
            elif scope == 'all':
                selected = rows
            elif scope == 'common':
                selected = [r for r in rows if r['row'] in d['common_rows']]
            else:
                raise ValueError(f'Unknown subset: {scope}')
            result = describe(selected, cases, d['weighting'], d.get('seed', 20260921),
                              'interval95' in expected)
            close(result, expected, f'{name}/{scope}')
            reports[scope] = result
        results[name] = reports
    out = {'comparisons': results, 'scalar_selections_checked': traces, **checks,
           'scope': 'Archived scalar statistics and recorded selections; no model execution.'}
    (Path(base)/'extended_recomputed.json').write_text(json.dumps(out, indent=2, allow_nan=False)+'\n')
    print(f'PASS: {len(results)} additional comparisons; {traces} scalar selections; {checks}.')
    return out


if __name__ == '__main__':
    run(Path(__file__).resolve().parent)


==> anc/check_results.py <==
"""Recompute saved strength-control statistics on CPU, without archive access.

This checks arithmetic on recorded effects. It does not regenerate activations,
logits, KL values, patches, or the adaptive coefficient searches.
"""
import hashlib
import json
from pathlib import Path

import numpy as np

BASE = Path(__file__).resolve().parent


def read(name):
    return json.loads((BASE / name).read_text())


def require(ok, message):
    if not ok:
        raise ValueError(message)


def estimate(rows, first, second, seed, cases):
    gap = lambda r, arm: abs(r['arms'][arm]['effect'] - r['arms']['E']['effect'])
    values = np.array([gap(r, first) - gap(r, second) for r in rows])
    result = dict(n=len(rows), pairs=len({r['pair'] for r in rows}),
                  pooled=float(values.mean()), rows=[r['row'] for r in rows])
    if all(r['block'] is None for r in rows):
        return dict(result, balanced=None, interval95=None)
    blocks = sorted({r['block'] for r in rows})
    cells = np.full((len(blocks), len(cases)), np.nan)
    for i, block in enumerate(blocks):
        for j, case in enumerate(cases):
            mask = [r['block'] == block and r['case'] == case for r in rows]
            if any(mask):
                cells[i, j] = values[mask].mean()
    require(np.isfinite(cells).any(axis=0).all(), 'Missing case in point estimate')
    # Multiplicities give the same shared-block draws as indexed cell arrays.
    # A draw missing any required case is discarded, never redrawn.
    draws = np.random.default_rng(seed).integers(0, len(blocks), (10000, len(blocks)))
    weights = np.array([np.bincount(draw, minlength=len(blocks)) for draw in draws])
    counts = weights @ np.isfinite(cells).astype(float)
    valid = (counts > 0).all(axis=1)
    means = (weights @ np.nan_to_num(cells) / np.maximum(counts, 1)).mean(axis=1)
    interval = np.quantile(means[valid], [.025, .975]).tolist() if valid.sum() >= 9900 else None
    return dict(result, blocks=len(blocks), balanced=float(np.nanmean(cells, axis=0).mean()),
                interval95=interval, valid_draws=int(valid.sum()), seed=seed, draws=10000)


def compare(actual, expected, label):
    for key, want in expected.items():
        have = actual[key]
        if want is None or isinstance(want, (int, str)):
            require(have == want, f'{label}: {key} differs')
        else:
            require(np.allclose(have, want, atol=1e-12, rtol=0), f'{label}: {key} differs')


def main():
    manifest = read('MANIFEST.json')
    for name, digest in manifest['files'].items():
        path = BASE / name
        require(path.is_file() and hashlib.sha256(path.read_bytes()).hexdigest() == digest,
                f'File digest differs: {name}')
    cohorts = read('cohorts.json')
    expected_counts = {'gender': 3, 'sva2b': 3, 'sva9b': 2, 'llama128k': 3,
                       'llama32k': 3, 'llama_confirmation': 4}
    require(set(cohorts) == set(expected_counts), 'Missing or unexpected cohort')
    for setting, bank in cohorts.items():
        require(len(bank['contrasts']) == expected_counts[setting], f'Missing contrasts: {setting}')
        rows = bank['rows']
        require(len({r['row'] for r in rows}) == len(rows), f'Duplicate input: {setting}')
        for r in rows:
            require(r['input']['prefix'] and r['input']['tokens'], 'Missing sentence or tokens')
            for arm in r['arms'].values():
                require(np.isfinite(arm['effect']) and np.isfinite(arm['margin']), 'Nonfinite measurement')
                require(arm['transfer'] == (arm['margin'] < 0), 'Transfer disagrees with margin')
                require(abs(r['native_margin'] - arm['margin'] - arm['effect']) < 1e-10,
                        'Effect disagrees with native and intervened margins')
        for name, spec in bank['contrasts'].items():
            first, second = name.split('-minus-')
            available = [r for r in rows if first in r['arms'] and second in r['arms']]
            for scope, expected in spec.items():
                selected = [r for r in available if scope == 'all_attempts' or
                            (r['matched'][first] and r['matched'][second])]
                result = estimate(selected, first, second, bank['seed'], bank['cases'])
                compare(result, expected, f'{setting}/{name}/{scope}')
                point = result['balanced'] if result['balanced'] is not None else result['pooled']
                print(f'{setting:18} {name:25} {scope:12} n={len(selected):3} gap={point:.9f}')
    rows = cohorts['llama_confirmation']['rows']
    for name, expected in read('confirmation_transfers.json').items():
        actual = dict(n=len(rows), transfers=sum(r['arms'][name]['transfer'] for r in rows),
                      lost=sum(r['arms']['E']['transfer'] and not r['arms'][name]['transfer'] for r in rows),
                      gained=sum(not r['arms']['E']['transfer'] and r['arms'][name]['transfer'] for r in rows))
        compare(actual, expected, f'confirmation transfers/{name}')
    print('PASS: six cohorts, paired means/intervals/masks, confirmation transfers, manifest.')
    from check_extended import run
    run(BASE)
    print('Scope: saved scalar measurements only; no model replay or full-vocabulary KL check.')


if __name__ == '__main__':
    main()


==> anc/confirmation_transfers.json <==
{
  "N": {
    "gained": 9,
    "lost": 3,
    "n": 304,
    "transfers": 181
  },
  "Q1": {
    "gained": 0,
    "lost": 0,
    "n": 304,
    "transfers": 175
  },
  "Q2": {
    "gained": 0,
    "lost": 2,
    "n": 304,
    "transfers": 173
  },
  "scalar": {
    "gained": 1,
    "lost": 11,
    "n": 304,
    "transfers": 165
  }
}


==> anc/execution_metadata.json <==
{
  "assets": {
    "model": "meta-llama/Llama-3.1-8B",
    "model_revision": "d04e592bb4f6aa9cfee91e2e20afa771667e1d4b",
    "sae": "OpenMOSS-Team/Llama3_1-8B-Base-LXR-32x",
    "sae_file": "Llama3_1-8B-Base-L15R-32x/checkpoints/final.safetensors",
    "sae_revision": "336730e758fed3cb2273276703d836aa8659d293",
    "sae_sha256": "57ae7924ee61172354cb4e3fc993e355d6585dd66dd70f21dfe09391bed723be"
  },
  "combined_gpu_application_hours": 1.4998713315076506,
  "elapsed_seconds": {
    "original": 2975.539125956595,
    "replay": 2423.997667470947
  },
  "exclusions": [
    "earlier cohorts",
    "group discovery",
    "stopped searches",
    "failed or interrupted attempts",
    "CPU-only reviews",
    "scheduler overhead",
    "other experiments"
  ],
  "records": [
    {
      "elapsed_seconds": 664.4070804230869,
      "experiment": "confirmation",
      "forwards": 4589,
      "phase": "native",
      "role": "original"
    },
    {
      "elapsed_seconds": 509.42994229495525,
      "experiment": "confirmation",
      "forwards": 4589,
      "phase": "native",
      "role": "replay"
    },
    {
      "elapsed_seconds": 337.6792820636183,
      "experiment": "confirmation",
      "forwards": 1580,
      "phase": "nnls",
      "role": "original"
    },
    {
      "elapsed_seconds": 264.3190934266895,
      "experiment": "confirmation",
      "forwards": 1580,
      "phase": "nnls",
      "role": "replay"
    },
    {
      "elapsed_seconds": 1130.065650191158,
      "experiment": "confirmation",
      "forwards": 11520,
      "phase": "effects",
      "role": "original"
    },
    {
      "elapsed_seconds": 924.4651782289147,
      "experiment": "confirmation",
      "forwards": 11520,
      "phase": "effects",
      "role": "replay"
    },
    {
      "elapsed_seconds": 843.3871132787317,
      "experiment": "q2_followup",
      "forwards": 9110,
      "phase": "q2",
      "role": "original"
    },
    {
      "elapsed_seconds": 725.7834535203874,
      "experiment": "q2_followup",
      "forwards": 9110,
      "phase": "q2",
      "role": "replay"
    }
  ],
  "scope": "Llama-128K new-material confirmation and Q2 follow-up only",
  "software_versions": {
    "huggingface-hub": "0.36.2",
    "numpy": "2.4.6",
    "safetensors": "0.8.0",
    "scipy": "1.17.1",
    "tokenizers": "0.22.2",
    "torch": "2.9.1",
    "transformers": "4.57.6"
  },
  "source_sha256": {
    "confirmation/effects/contract": "576ab5d5b055dd1069ee42ecb103307c60c1219e30999f63e40aac2946c804f7",
    "confirmation/effects/original_summary": "3471991f2495b2046703f92dba978e89b38a53e96e0d8799043fbf1a476b368e",
    "confirmation/native/contract": "f8aa334c2f952afc23cb5b0ebd4927675fb97c36e3faddc82eb68942ed5b3b81",
    "confirmation/native/original_summary": "11d7d22a2aa7d1e8914648f6a010a4d458edfe5835a7a2d4dac524d72822a263",
    "confirmation/nnls/contract": "feb6a434bcf891041515e9cbde397b1dc5fab37a4399f3e025052db7b2d7e818",
    "confirmation/nnls/original_summary": "421bda34fac2c87e903b102672aca0327e765f05b78d9e1d98f7f6fb6001fe9f",
    "confirmation/replay_contract": "f5f9e2a220cad4c3f8bd603ffdea267a65d83e6c7e64d31e0660372f7367ee92",
    "confirmation/replay_summary": "be8cde6be776e1c8cca7214fb57a48cdccc16f428280fda744442e467ad0a86c",
    "confirmation/terminal": "810be5f23a31041f1d12d48de5b52c1deccdf831f55819b84df0753c3a5d71ee",
    "q2_followup/q2/contract": "1b8ceae80f490c4b5d6aaf82082161dcec83ca8cf13ae8282da7d91a25bc3f83",
    "q2_followup/q2/original_summary": "6770e66def916cf2808607b6a01df53af7a383d3376fbcec500029086727b7c2",
    "q2_followup/replay_contract": "4edd5591822e936c7491a4fdda1a0a66fdb1573469bef30b3d13a02dbe279caf",
    "q2_followup/replay_summary": "d0c4ebaf48185432c0f9f0478ecc3dfb4bf671bbb4d87a4c5ca2b0550104b641",
    "q2_followup/terminal": "a1492d86f24ebc3f346dd0fee465ff6c095586f54130814b89b226c2a88ef738"
  },
  "timing_unit": "single-GPU application elapsed seconds",
  "whole_project_budget": false
}


==> anc/protocols/confirmation.txt <==
Scientific excerpt of an internal frozen plan; operational references redacted.

## Question and scope

On a new panel in the already selected Llama-3.1-8B base / layer 15 / 128K SAE
setting, does full-output KL calibration (Q1) leave a smaller absolute effect
gap from the encoder than total-norm matching, when both use one coefficient
per input? The practical motivation is the paired transfer losses observed
on the old Llama panel. A confirmation can succeed without reproducing that
particular count; transfer outcomes remain secondary.

Llama was chosen after observing larger old differences. This design cannot
undo setting selection or establish cross-task/model representativeness.
Q1 uses output information; coefficient-count matching is not information
matching. Encoder agreement is not explanatory correctness.

## Immutable materials and interventions

- Keep the pinned model/SAE revisions, author loader, FP16 execution with FP32
  output head, layer, full-body patch (excluding BOS and final prompt token),
  and twelve-feature group from [internal source record].
- Use `The [subject] near the [attractor]`, varying subject/attractor number
  with answers is/are. Freeze 256 disjoint lexical blocks, one subject and one
  attractor per block: 512 bilateral sentence pairs / 1,024 directed inputs.
  Every block initially contains all four cases. No noun is shared across
  new blocks or roles. More independent blocks, rather than repeated pairs
  within blocks, use the finite source budget.
- Select from literal authored human-noun and count-noun pools by a fixed hash
  order. Exclude singular/plural forms from the named Llama development, old A
  validation, B validation, A expansion and original body-group inventories.
  Audit exact prefixes against the saved Llama panels as well. Some words may
  occur in other project materials or pretraining; global unseen-word and
  linguistic-population claims are explicitly excluded.
- Freeze material BEFORE tokenizer inspection. Keep all tokenization and
  qualification failures. No replacement, case-targeted filling, extra panel,
  or alternate setting after inspection.
- E and NNLS only. NNLS is the unchanged fixed-encoder-support nonnegative
  refit with its existing numerical/error checks. No candidate, group search,
  Q2, TV, effect-optimal selector, or new norm definition.
- Measure raw NNLS, total-norm matching, positionwise norm matching, and Q1,
  each starting from the original NNLS patch. Positionwise is secondary and
  uses its own matched intersection. Total-norm tolerance remains 0.001 with
  alpha in [0,2]. Q1 keeps the nine-point [0,2] grid, 12 refinements and
  `max(1e-6, 0.01 * target_KL)` matching tolerance. No range extension.

## Contrast-blind gates, before group effects

First measure native behavior and full-body E reconstruction only. Bilateral
qualification requires aligned tokens, positive native and reconstructed
answer margins, preserved full-vocabulary top-1 and reconstruction KL <=0.02.
Then construct and qualify NNLS under the unchanged complete-code checks,
including its full reconstruction. Do not inspect group effects, select by
E transfer, or reject low-effect inputs at either gate.

After native qualification and again after NNLS qualification, require
Kish effective block count >=64 and >=32 retained blocks in each case.
Effective count uses the final equal-case/block weights, not directed-input
count. A failed gate ends this fixed panel, with qualification counts and
uncertainty limitations reported. Native success alone does not authorize
calling NNLS or calibration successful.

## Estimand, planning assumptions and decision

For each input, g(a)=abs(effect(a)-effect(E)). The primary contrast is
g(total-norm)-g(Q1), averaged first within block/case and then equally across
blocks within case and the four cases. Positive favors Q1. Use the same
actual-match intersection for both controls. Preserve every attempted input
in a separate best-attempt analysis, including failed matching.

The old paired archive may be read ONLY as exposed planning evidence.
[internal source record] binds that source, reports its block influence-function SD, and
shows approximate normal precision/power for 48/64/80/96 effective blocks,
SD inflation of 1/1.5/2 and a planning alternative of 0.07 logit. This
alternative is smaller than the old mean and is not an equivalence margin or
minimum meaningful effect. At 64 effective blocks and 1.5x old SD, the planned
normal half-width must be <=0.05 and positive-lower-95%-bound power >=0.80.
These are conditional design calculations, not promises about authored new
words. Shared templates and lexical-domain shift remain limitations.

Estimate a pointwise two-sided 95% percentile interval with 10,000 paired
lexical-block bootstrap draws, seed 20260926. Keep all within-block rows and
both transfer orientations together. No pairwise bootstrap, no missing-case
redraws; report an interval only if >=9,900 draws retain all four cases.

Declare positive quantitative confirmation only if: (1) both contrast-blind
gates pass, (2) each primary control actually matches >=80% in every case and
>=90% overall on the NNLS-qualified cohort, (3) their common subset retains
effective blocks >=64 and >=32 blocks/case, (4) the primary 95% interval exists
and its lower endpoint is >0, and (5) its half-width is <=0.05 logit.
Distinguish negative-direction evidence (upper endpoint <0), imprecision or
inconclusive intervals, and failed coverage. A miss is reported, never repaired
by changing the endpoint, pooling old material, or adding new inputs.

Secondary reports: pooled means separately; g(positionwise)-g(total-norm) on
its own intersection; raw/E/control effects; paired transfer lost/gained counts;
per-case and leave-one-block contrasts; actual coefficients and matching
failures. No multiplicity-adjusted or equivalence claims for these descriptions.
Transfers are judged by the answer margin independently of E. Cross-host
replay verifies numerical execution, not a second scientific sample.



==> anc/protocols/q2_followup.txt <==
Scientific excerpt of an internal frozen plan; operational references redacted.

## Fixed comparison

Use all 304 NNLS-qualified inputs from the completed Llama-128K panel, the
original fixed group, tokenization, model revision, patch domain, FP16 execution
and FP32 output head. Reuse the exact archived original NNLS patches, encoder
patches and Q1 results. No new material, exclusions, qualification, group fitting,
candidate, shared coefficient, additional metric or geometric diagnostic.

Q2 deletes the two answer vocabulary entries from native and intervened logits
and normalizes each remaining vocabulary separately. It matches forward
rest-conditional KL to the encoder's corresponding rest-conditional KL. The
selector receives only this scalar objective, never effect gaps or transfers.
It starts from the ORIGINAL NNLS patch, not a Q1- or norm-scaled patch.

Use the unchanged selector: alpha grid 0, .25, ..., 2, at most 12 refinements,
tolerance max(1e-6, .01 * target), with targets <=1e-8 marked unmatched.
Keep its existing bracket choice and tie rules. No range extension, new root
choice, extra refinements, effect-based tuning, or sample-size repair.

## Outcomes fixed before measurement

Let g(a) be the absolute effect difference from E on one directed transfer
evaluation (an input). E is a reference, not correctness ground truth.

- Primary follow-up estimate: g(raw NNLS) - g(Q2), on actual Q2 matches.
  Positive denotes reduction without direct answer probabilities in selection.
- Criterion contrast: g(Q2) - g(Q1), on their actual-match intersection.
  Positive denotes a larger residual under Q2. Report Q1 and Q2 residual means
  computed on that SAME intersection, never borrowed from different masks.
- Supporting contrast: g(total norm) - g(Q2), on their intersection. This
  tests the corresponding coefficient-count comparison, not information matching.
- For each contrast, also retain all 304 best attempts, explicitly including
  unmatched searches. Report pooled and equal-case/block-balanced quantities
  separately, per-case summaries, leave-one-block summaries and paired transfer
  losses/gains against E. Report Q1/Q2 decision disagreements on common inputs.

Use the existing 10,000 paired lexical-block bootstrap, seed 20260926, with
blocks and both transfer orientations kept together. A pointwise conditional
95% interval requires at least 9,900 valid draws without missing-case redraws.
These are separate intervals, not simultaneous inference or equivalence tests.
Do not add a retrospective positionwise-minus-Q1 confirmatory endpoint.

For a panel-level Q2 reduction statement, require >=90% overall and >=80% in
every case to match, >=64 effective blocks and >=32 blocks per case in the
primary matched set. If these fail, matched estimates remain subset descriptions.
With adequate coverage/support, a positive lower interval endpoint supports a
reduction; a negative upper endpoint supports deterioration; otherwise the sign
is unresolved. Report precision without inventing a new precision-success gate.
Q2 close to Q1 does not establish equivalence, output-information matching,
absence of indirect answer information, or a causal explanation of the gender
contrast. The already-observed Q1 result is not re-confirmed by this extension.



==> anc/requirements.txt <==
numpy==2.4.6
scipy==1.17.1

